An Accelerated Decentralized Stochastic Proximal Algorithm for Finite Sums

Modern large-scale finite-sum optimization relies on two key aspects: distribution and stochastic updates. For smooth and strongly convex problems, existing decentralized algorithms are slower than modern accelerated variance-reduced stochastic algorithms when run on a single machine, and are therefore not efficient. Centralized algorithms are fast, but their scaling is limited by global aggregation steps that result in communication bottlenecks. In this work, we propose an efficient \textbf{A}ccelerated \textbf{D}ecentralized stochastic algorithm for \textbf{F}inite \textbf{S}ums named ADFS, which uses local stochastic proximal updates and randomized pairwise communications between nodes. On $n$ machines, ADFS learns from $nm$ samples in the same time it takes optimal algorithms to learn from $m$ samples on one machine. This scaling holds until a critical network size is reached, which depends on communication delays, on the number of samples $m$, and on the network topology. We provide a theoretical analysis based on a novel augmented graph approach combined with a precise evaluation of synchronization times and an extension of the accelerated proximal coordinate gradient algorithm to arbitrary sampling. We illustrate the improvement of ADFS over state-of-the-art decentralized approaches with experiments.

==> ADFS/adfs.py <==
import numpy as np
from mpi4py import MPI
from utils import mpi_reduce


class ADFS(object):
    def __init__(self, comm=None, seed=0, graph=None, model=None, log=None):
        self.graph = graph
        self.global_model = model
        self.rs = np.random.RandomState(seed)
        self.comm = comm
        self.id = comm.Get_rank()
        self.nb_nodes = graph.size
        self.error = [float("inf")]
        self.time = [0.]
        self.error_update_rate = 1000
        self.local_counter = 0
        self.log = log
        self.initialize()

    def initialize(self):
        self.build_virtual_nodes()
        self.get_rate()
        self.initialize_learning_rates()
        self.initialize_parameter_sequences()

    def build_virtual_nodes(self):
        # Get local models for each data point to compute prox, as well as sampling probabilities
        self.local_models, self.virtual_weights, self.is_local_range = self.global_model.get_local_models_and_probas(
            self.id, self.nb_nodes)
        self.nb_samples_per_node = len(self.local_models) - 1
        self.nScomp = np.sum(self.virtual_weights)
        self.normalized_comp_probas = self.virtual_weights / self.nScomp

    def get_rate(self):
        c = self.local_models[0].get_strong_convexity()
        self.kappa = np.sum(
            [model.get_smoothness() for model in self.local_models]) / c
        # Get computation mus
        self.local_mus2 = [
            model.get_smoothness() * self.graph.min_eig / (c * self.kappa)
            for model in self.local_models[1:]
        ]
        self.log.info("Local Condition Number: %f" % self.kappa)
        in_buffer = np.empty((1, ))
        self.comm.Allreduce(np.array([self.kappa]), in_buffer, MPI.MAX)
        max_kappa = in_buffer[0]
        self.comm.Allreduce(np.array([self.kappa]), in_buffer, MPI.MIN)
        min_kappa = in_buffer[0]
        self.sigma_A = 0.5 * self.graph.min_eig / (max_kappa * c)

        p_edge = 1. / len(self.graph.edges)
        # Get the communication rate
        rho_comm_no_p_comm = p_edge * np.sqrt(
            0.5 * c * self.sigma_A / np.max(self.graph.R_eff))
        # Get the computation rate
        rho_comp_no_p_comp = np.sqrt(0.5 * min_kappa / max_kappa) / self.nScomp
        # Adjust p_comp so that the two match
        self.p_comp = max(0.5,
                          1. / (1 + rho_comp_no_p_comp / rho_comm_no_p_comm))

        self.rho = min(rho_comp_no_p_comp * self.p_comp,
                       rho_comm_no_p_comm * (1 - self.p_comp))
        self.log.info("p_comp: %f" % self.p_comp)
        self.log.info("rho: %f" % self.rho)

    def initialize_learning_rates(self):
        p_edge = (1 - self.p_comp) / len(
            self.graph.edges)  # Probability of picking a given edge
        # s[i][0] and s[i][1] are the learning rates used to perform the gradient update for sequences v and y
        # Actually generates it for all edges but only edges incident to self are required
        self.s = [
            np.array([
                self.rho / (p_edge * self.sigma_A),
                np.power(self.rho, 2) * (1 + R_ij / p_edge) /
                (p_edge * self.sigma_A * (1 + self.rho))
            ]).reshape(2, 1) for R_ij in self.graph.R_eff
        ]

        # Same but for computation edges
        self.s_comp = [
            np.array([
                mu * self.rho / (pij * self.p_comp * self.sigma_A),
                (1 + 1. / (pij * self.p_comp)) * mu * np.power(self.rho, 2) /
                (pij * self.p_comp * self.sigma_A * (1 + self.rho))
            ]).reshape(2, 1)
            for pij, mu in zip(self.normalized_comp_probas, self.local_mus2)
        ]

        # Used for convex combinations during local updates
        self.y_coeff = [(1 - np.power(self.rho, 2) / (pij * self.p_comp)) /
                        (1 + self.rho) for pij in self.normalized_comp_probas]
        self.v_coeff = [(1 - self.rho) * self.rho / (pij * self.p_comp *
                                                     (1 + self.rho))
                        for pij in self.normalized_comp_probas]
        self.vt1_coeff = [
            self.rho * (1 + 1. / (pij * self.p_comp)) / (1 + self.rho)
            for pij in self.normalized_comp_probas
        ]

        # Parameters for primal prox updates
        self.nu = [None for _ in range(len(self.s_comp))]

        # Learning rate used for primal prox updates
        for i, (model,
                s) in enumerate(zip(self.local_models[1:], self.s_comp)):
            self.nu[i] = 1. / ((1. / s[0]) - (1. / model.get_smoothness()))
            assert self.nu[i] > 0, "Condition for using primal prox not met, see Appendix B.3"

        # Main matrix used for convex combination updates
        delta = self.rho * (1 - self.rho) / (1 + self.rho)
        self.B = np.array([[1 - self.rho, self.rho], [delta, 1 - delta]])

    def initialize_parameter_sequences(self):
        # vys is the main parameters sequence
        # vys[0] is for the communication node, and vys[1] to vys[m] for virtual nodes 1 to m
        # Since we are in a linear model, only vys[0] is of dimension (2, d), the others are (2, 1)
        self.vys = [np.zeros((2, self.global_model.d))
                    ] + [np.zeros((2, 1)) for model in self.local_models]
        self.last_step = [0 for _ in range(len(self.local_models))]
        self.current_step = 0
        self.current_time = 0.
        self.grad_recvbuf = np.empty((self.global_model.d, ), dtype=np.float)

    def run(self, nb_steps):
        for t in range(nb_steps):
            self.run_step()

            if t % self.error_update_rate == 0:
                self.time.append(self.current_time)
                current_param = self.local_models[0].get_rescaled_parameter(
                    self.vys[0][1])
                self.error.append(
                    self.global_model.compute_error(current_param))
                self.log.info("Loss at iteration %d / %d : %f" %
                              (t, nb_steps, self.error[-1]))

        self.error = mpi_reduce(self.comm, self.error[1:], op=MPI.SUM)
        self.time = mpi_reduce(self.comm, self.time[1:], op=MPI.MAX)

        if self.id == 0:
            self.error /= self.nb_nodes

    # Runs one iteration of ADFS
    def run_step(self):
        self.current_step += 1
        # Computation update with probability p_comp
        if self.rs.rand() < self.p_comp:
            # Randomly choose a sample in the full dataset
            j = self.rs.choice(
                len(self.normalized_comp_probas),
                p=self.normalized_comp_probas)
            # If the sample is in the local dataset of this node
            if self.is_local_range(j):
                # Perform the update
                self.local_optim(j % self.nb_samples_per_node)

        # Communication update otherwise
        else:
            # Sample an edge uniformly at random from the graph
            edge = self.graph.get_random_edge()
            # If the edge is incident to this node
            if edge.is_tip(self.id):
                # Perform a communication update
                self.comm_update(edge)

    # Used to catch up convex combinations that were missed all at once
    def just_in_time_update(self, idx):
        nb_updates = self.current_step - self.last_step[idx] - 1
        self.last_step[idx] = self.current_step
        if nb_updates > 0:
            self.vys[idx] = np.dot(
                np.linalg.matrix_power(self.B, nb_updates), self.vys[idx])

    # Performs a communication update along this edge
    def comm_update(self, edge):
        # Just in time update of the parameter
        self.just_in_time_update(0)
        # Get y_t / sigma_i
        g1 = self.local_models[0].get_rescaled_parameter(self.vys[0][1])
        # COMMUNICATION STEP, exchange gradients with the selected neighbour
        g2 = self.exchange_gradients(g1, edge.get_other(self.id))
        # Update local parameters with the difference of the gradients
        self.vys[0] = np.dot(self.B, self.vys[0]) - np.dot(
            self.s[edge.idx], (g1 - g2).reshape(1, len(g1)))

    def exchange_gradients(self, grad, dest):
        # Send the local gradient
        self.comm.Send(grad, dest=dest, tag=1)

        # Send current_time to distant node to emulate time
        self.comm.Send(
            np.array([self.current_time + self.graph.get_comm_delay()]),
            dest=dest,
            tag=2)

        recvbuftime = np.empty((1, ), dtype=np.float)
        # Receive distant gradient
        self.comm.Recv(self.grad_recvbuf, source=dest, tag=1)

        # Receive time at which the other node sent the gradient + tau
        self.comm.Recv(recvbuftime, source=dest, tag=2)

        # Sending a gradient is assumed to be instantaneous
        # so the update finishes at time max(current_time, time_received_gradient)
        self.current_time = max(self.current_time, recvbuftime[0])

        # Return distant gradient
        return self.grad_recvbuf

    # Local optimization step, when virtual edge (self.id, j) is picked
    def local_optim(self, j):
        # Catch up missed convex combinations.
        self.just_in_time_update(0)
        self.just_in_time_update(j + 1)

        # Compute new values for y (will be updated later)
        new_yi = self.y_coeff[j] * self.vys[0][1] - self.v_coeff[j] * self.vys[0][0]
        new_yj = (self.y_coeff[j] * self.vys[j + 1][1] -
                  self.v_coeff[j] * self.vys[j + 1][0])

        # Update v_{t+1}^{(i,j)} and v_{t+1}^{(i)}
        self.local_exchange(j)
        self.prox_update(j)

        # Update y with information from the proximal step
        self.vys[0][1] = new_yi + self.vt1_coeff[j] * self.vys[0][0]
        self.vys[j + 1][1] = new_yj + self.vt1_coeff[j] * self.vys[j + 1][0]

        # Update time (this step takes time 1)
        self.current_time += self.graph.get_comp_delay()

    def local_exchange(self, j):
        # Compute the parameters update, only the projection on Xi is needed
        g1 = self.local_models[0].get_rescaled_parameter(self.vys[0][1])
        g2 = self.local_models[j
                               + 1].get_rescaled_parameter(self.vys[j + 1][1])
        dg = self.s_comp[j][0] * (
            self.local_models[j + 1].project_on_Xi(g1) - g2)

        # This updates corresponds to z_{t+1}^{(i)} + z_{t+1}^{(i,j)}
        self.vys[0][0] = np.dot(
            self.B[0],
            self.vys[0] + self.vys[j + 1] * self.local_models[j + 1].X)
        # Computing z_{t+1}^{(i,j)} (1D)
        self.vys[j + 1][0] = np.dot(self.B[0], self.vys[j + 1]) + dg

    def prox_update(self, j):
        # Compute v_{t+1}^{(i,j)} (1D)
        v = self.vys[j + 1][0] * self.nu[j] / self.s_comp[j][0]
        self.vys[j + 1][
            0] = v - self.nu[j] * self.local_models[j + 1].get_primal_prox(
                v / self.nu[j], 1. / self.nu[j])

        # Update the center node
        self.vys[0][0] -= self.vys[j + 1][0] * self.local_models[j + 1].X


==> ADFS/dataset.py <==
import numpy as np


class ClassificationDataset(object):
    def __init__(self, seed=None, nb_points=10, d=5, sigma=1.):
        self.d = d
        self.N = nb_points
        self.rs = np.random.RandomState(seed)
        self.generate_classification_data(sigma)

    # Generates a binary classification dataset with two Gaussians
    def generate_classification_data(self, sigma):
        n1 = int(round(0.5 * self.N))  # Number of examples in class 1

        # Generate positive and negative samples
        X1 = self.rs.normal(1., sigma, (n1, self.d))
        X2 = self.rs.normal(-1., sigma, (self.N - n1, self.d))

        X = np.concatenate([X1, X2])
        y = np.concatenate([np.ones((n1, )), -np.ones((self.N - n1, ))])

        # Shuffle positive and negative samples
        new_args = list(range(len(X)))
        self.rs.shuffle(new_args)

        self.X = X[new_args].T
        self.y = y[new_args]


==> ADFS/graph.py <==
import numpy as np


class Edge(object):
    def __init__(self, idx, i, j):
        self.idx = idx
        self.i = i
        self.j = j

    def is_tip(self, u):
        return (self.i == u) or (self.j == u)

    def get_other(self, u):
        if self.i == u:
            return self.j
        if self.j == u:
            return self.i
        return None


class Grid(object):
    def __init__(self, size, seed=0, tau=1.):
        self.seed = seed
        self.size = size
        self.tau = tau

        self.edges_set = set()
        self.edges = []
        self.rs = np.random.RandomState(seed)

        # Check that the size is compatible with a 2D grid
        sqrt_l = int(np.floor(np.sqrt(size)))
        l2 = int(np.power(sqrt_l, 2))
        assert (l2 == size)

        self.build_edges(sqrt_l)

        # Constructs the laplacian to get the eigengap
        self.build_laplacian()

    def add_edge(self, i, j):
        if j < i:
            i, j = j, i

        if (i, j) not in self.edges_set:
            self.edges_set.add((i, j))
            self.edges.append(Edge(len(self.edges), i, j))

    # Build the edges for a 2D grid
    def build_edges(self, length):
        neighbours_x = ([
            -1, 1
        ], lambda current, delta: -1 < (current % length) + delta < length)
        neighbours_y = ([
            -length, length
        ], lambda current, delta: -1 < current + delta < self.size)
        for i in range(self.size):
            for neighbors, condition in (neighbours_x, neighbours_y):
                for neigh in neighbors:
                    if condition(i, neigh):
                        self.add_edge(i, i + neigh)

    # Assumes mu = 1 for communication edges
    def build_laplacian(self):
        A = np.zeros((self.size, len(self.edges)), dtype=np.double)

        for edge in self.edges:
            A[edge.i, edge.idx] = 1
            A[edge.j, edge.idx] = -1

        AcrossA = np.dot(np.linalg.pinv(A), A)
        self.R_eff = [np.real(AcrossA[i, i]) for i in range(len(AcrossA))]

        w, _ = np.linalg.eigh(np.dot(A, A.T))
        w = np.sort([np.real(x) for x in w])

        # The Laplacian has 1 zero eigenvalue
        self.min_eig = w[1]

    # Communication edges are chosen uniformly at random
    def get_random_edge(self):
        return self.rs.choice(self.edges)

    # Communication delay is tau
    def get_comm_delay(self):
        return self.tau

    # Computation delay is 1
    def get_comp_delay(self):
        return 1.


==> ADFS/logistic_regression.py <==
import numpy as np
import scipy


def logistic(x, y, theta):
    return scipy.special.expit(np.multiply(y, np.dot(theta, x)))


# Global model with the full dataset
class LogisticRegression(object):
    def __init__(self, dataset, c):
        self.X = dataset.X
        self.y = dataset.y
        self.c = c
        self.d = dataset.d
        w, _ = np.linalg.eig(np.dot(self.X, np.transpose(self.X)))

        self.smoothness = (0.25 * max(w)) + c
        self.strong_convexity = c
        self.kappa = self.smoothness / self.strong_convexity
        self.smoothnesses = [0.25 * np.dot(x, x) for x in self.X.T]

    def compute_error(self, theta):
        return np.sum(-np.log(logistic(self.X, self.y, theta))
                      ) + 0.5 * self.c * np.dot(theta, theta)

    # Allows to retrieve single point models that correspond to this node
    def get_local_models_and_probas(self, node_id, nb_nodes):
        # Compute which part of the dataset this node has to process
        nb_samples_per_node = len(self.y) / nb_nodes
        start = int(node_id * nb_samples_per_node)
        end = int(start + nb_samples_per_node)

        local_c = self.c / nb_nodes
        # Construct models for communication (L2Penalty) and virtual (SinglePointLogisticRegression) nodes
        models = [L2Penalty(local_c)] + [
            SinglePointLogisticRegression(x, y)
            for x, y in zip(self.X.T[start:end], self.y[start:end])
        ]
        # Get sampling probabilities for virtual nodes
        probas = np.array(
            [np.sqrt(1 + L / local_c) for L in self.smoothnesses])
        # Function to check whether a given sample is in this node
        is_local_range = lambda x: (x > start - 1) and (x < end)
        return models, probas, is_local_range

    # Retrieves the minimum error using accelerated gradient descent
    def get_min_error(self, nb_iters):
        y_prev = np.zeros((self.d, ))
        g = np.zeros((self.d, ))
        sq_kappa = self.smoothness / self.strong_convexity
        gamma = (sq_kappa - 1.) / (sq_kappa + 1.)
        for i in range(nb_iters):
            y = g - self.get_gradient(g) / self.smoothness
            g = (1 + gamma) * y - gamma * y_prev
            y_prev = y
        return self.compute_error(g)

    def get_gradient(self, theta):
        s = np.dot(self.X,
                   np.multiply(self.y, logistic(self.X, -self.y, theta)))
        return self.c * theta - s


# Logistic Regression for one data point only
class SinglePointLogisticRegression(object):
    inner_newton_steps = 5

    def __init__(self, Xi, yi):
        self.X = Xi
        self.Li = np.dot(Xi, Xi)
        self.yLi = yi * self.Li
        self.warm_start = 0.
        self.smoothness = 0.25 * self.Li

    def get_smoothness(self):
        return self.smoothness

    def get_rescaled_parameter(self, theta):
        return theta / self.smoothness

    # Local subproblem solved with Newton Method
    def get_primal_prox(self, theta, eta):
        x = self.warm_start
        Xtheta = theta * self.Li  # Xtheta = np.dot(self.X, theta) if theta is not 1D
        for i in range(self.inner_newton_steps):
            e = np.exp(self.yLi * x)
            hess = self.Li / eta + e * np.power(self.yLi / (1. + e), 2)
            g = (self.Li * x - Xtheta) / eta - self.yLi * scipy.special.expit(
                -self.yLi * x)
            x = x - g / hess

        self.warm_start = x
        return x  #  return x * self.X if theta is not 1D

    def project_on_Xi(self, z):
        return np.dot(self.X, z) / self.Li


# Class for the communication node, to simply consider it as any other model
class L2Penalty(object):
    def __init__(self, c):
        self.c = c

    def get_smoothness(self):
        return self.c

    def get_strong_convexity(self):
        return self.c

    def get_rescaled_parameter(self, theta):
        return theta / self.c


==> ADFS/main.py <==
import argparse

import numpy as np
import logging
from mpi4py import MPI

import graph
import dataset
import logistic_regression
import adfs
from utils import plot, get_logger

if __name__ == "__main__":
    ################################
    #                              #
    #          SETTINGS            #
    #                              #
    ################################
    parser = argparse.ArgumentParser(
        'To run this file, run mpirun -n nb_nodes python main.py '
        'with nb_nodes the number of processors on the 2D grid (4, 9, 16...)')

    parser.add_argument('--seed', type=int, default=0, help='Random seed')
    parser.add_argument(
        '--nb_points_per_node', type=int, default=300, help='Points per node')
    parser.add_argument(
        '--d', type=int, default=30, help='Dimension of the features')
    parser.add_argument(
        '--c', type=float, default=0.1, help='Regularization per node')
    parser.add_argument(
        '--tau', type=float, default=5, help='Communication delay')
    parser.add_argument(
        '--n_steps',
        type=int,
        default=50000,
        help='Number of algorithm iterations')
    args = parser.parse_args()

    comm = MPI.COMM_WORLD
    node_id = comm.Get_rank()
    nb_nodes = comm.size

    log = get_logger(node_id)

    # Initialize the graph (grid with nb_nodes nodes)
    grid_graph = graph.Grid(nb_nodes, args.seed, tau=args.tau)

    # Initialize the synthetic dataset
    dataset = dataset.ClassificationDataset(
        seed=args.seed, nb_points=args.nb_points_per_node * nb_nodes, d=args.d)

    # Initialize the model
    model = logistic_regression.LogisticRegression(dataset, nb_nodes * args.c)

    # Initialize the algorithm
    algo = adfs.ADFS(
        comm=comm, seed=args.seed, graph=grid_graph, model=model, log=log)

    # Run the algorithm
    algo.run(args.n_steps)

    # Plot the error
    if node_id == 0:
        min_error = min(algo.error)
        plot(algo.time, algo.error, min_error)


==> ADFS/utils.py <==
import matplotlib.pyplot as plt
import numpy as np
import logging
import seaborn as sns
sns.set(color_codes=True)


def plot(time, error, min_error):
    suboptimality = np.array(error) - min_error
    plt.plot(time, suboptimality)
    plt.yscale("log")
    plt.show()


def get_logger(node_id):
    logging.basicConfig(level=logging.INFO)
    log = logging.getLogger("node_%d" % node_id)
    if node_id > 0:
        log.setLevel(logging.WARNING)
    return log


def mpi_reduce(comm, data, op=None):
    node_id = comm.Get_rank()
    sendbuf = np.array(data)
    recvbuf = None
    if node_id == 0:
        recvbuf = np.empty((len(data), ), dtype=np.float)

    comm.Reduce(sendbuf, recvbuf, root=0, op=op)

    if node_id == 0:
        return recvbuf

